IMD Security vs. Energy: Are We Tilting at Windmills?: POSTER

Implantable Medical Devices (IMDs) such as pacemakers and neurostimulators are highly constrained in terms of energy. In addition, the wireless-communication facilities of these devices also impose security requirements considering their life-critical nature. However, security solutions that provide considerable coverage are generally considered to be too taxing on an IMD battery. Consequently, there has been a tendency to adopt ultra-lightweight security primitives for IMDs in literature. In this work, we demonstrate that the recent advances in embedded computing in fact enable the IMDs to use more mainstream security primitives, which do not need to compromise significantly on security for fear of impacting IMD autonomy.

==> anc/dataset.csv <==
,,,,,,Communication costs,,,,,,
,Protocol steps,64-bit Cipher operations,128-bit Cipher operations,Bits txed (without security),Bits txed (64-bit block),Bits Txed (128-bit block),Bits Rxed (without security),Bits Rxed (64-bit block),Bits Rxed (128-bit block),,,
,1,0,0,0,0,0,0,96,96,,,
,2,1,1,0,32,32,0,0,0,,,
,3,5,4,0,0,0,32,160,224,,,
,4 (64-bit ANS),5,4,64,128,192,0,0,0,,,
,4 (10-kB ANS),1242187.5,496875,15900000,31800000,23850000,0,0,0,,,
,Total (64-bit ANS),11,9,64,160,224,32,256,320,,,
,Total (long ANS),1242193.5,496880,15900000,31800032,23850032,32,256,320,,,
,,,,,,,,,,,,
,Size of long answer (bits),15900000,(to make it 2 min per day for 64-bit block scheme),,,,,,,,,
,,,,,,,,,,,,
,,Cycles,Bits Txed,Bit Rxed,,,,,,,,
,ECDH 0th step (H/W),7206216,256,256,,,,,,,,
,ECDH 0th step (S/W),328524346,256,256,,,,,,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
,Primitive,Runtime (ms),MCU Current (uA),Voltage (V),Power (uW),MCU Energy,RX Energy,TX Energy,Total energy (uJ),Required capacitance (uF),Charging time (ms),
,SPECK (S/W),4.893,779,3.3,2570.7,12.579,13.71,9.76,36.05,11.13,9.85,
,MISTY1 (S/W),3.236,779,3.3,2570.7,8.32,13.71,9.76,31.79,9.81,8.69,
,AES-128 (S/W),20.243,779,3.3,2570.7,52.038,17.14,13.67,82.84,25.57,22.64,
,AES-128 (H/W),0.519,1140,3.3,3762,1.953,17.14,13.67,32.76,10.11,8.95,In TACO CBC was used. Here ECB is used
,AES-128 + ECDH (H/W),379.794,1140,3.3,3762,1428.784,30.84316981,29.2890566,1488.92,459.54,406.86,
,AES-128 (H/W) + ECDH (S/W),17291.274,1140,3.3,3762,65049.774,30.84316981,29.2890566,65109.91,20095.65,17792,
,,,,,,,,ECDH energy,1456.16,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
,Number of small updates per week,,0,,Pch (mW),6.15,,,,,,
,Number of large updates per week,,7,,Vmin,2.1,,,,,,
,MCU avg. current (uA) (5%),,39.729,,Vmax,3.3,,,,,,
,Amount of daily data transmitted (kB),,3881.835938,,,,,,,,,
,,,,,,,,,,,,
,,TX duration ms (weekly),RX duration ms (weekly),TX duty cycle,RX duty cycle,TRX current (uA),,,,,,
,no security,420000,0.845283019,0.0694444,0.0000001,8.3993116,,,,,,
,64-bit block,840000.8453,6.762264151,0.138889,0.0000011,11.798666,,,,,,
,128-bit block,630000.8453,8.452830189,0.1041668,0.0000014,10.0990252,,,,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
,Primitive,Runtime (ms),SISC current (uA),TRX avg current (uA),SISC avg current (uA),,,,,,,
,No security,0,0,8.399311558,0,,,,,,,
,SPECK (S/W),3868059.802,779,11.7987,5.7969,,,,,,,
,MISTY1 (S/W),2558264.824,779,11.7987,4.1117,,,,,,,
,AES-128 (S/W),7823114.084,779,10.099,10.8858,,,,,,,
AES-128-ECB,AES-128 (H/W),200634.9137,1140,10.099,1.1979,,,,,,,
,AES-128 + ECDH (H/W),203289.8354,1140,10.099,1.2029,,,,,,,
,,,,,,,,,,,,
,,Years,,,,,,,,,,
,Battery capacity (Ah),No security,SPECK (S/W),MISTY1 (S/W),AES-128 (S/W),AES-128 (H/W),AES-128 + ECDH (H/W),,,,,
,0.05,0.119,0.1,0.103,0.094,0.112,0.112,,,,,
,0.225,0.534,0.448,0.462,0.423,0.503,0.503,,,,,
,0.325,0.771,0.647,0.667,0.611,0.727,0.727,,,,,
,0.75,1.779,1.494,1.539,1.41,1.678,1.678,,,,,
,1.5,3.558,2.987,3.078,2.82,3.356,3.355,,,,,
,3.1,7.353,6.173,6.36,5.829,6.93532,6.93464,,,,,

